Simple models for mesoscopic systems: from slender structures to stochastic resetting

The objective of this thesis is to advance the understanding of complex physical phenomena through the lens of statistical physics. Specifically, it addresses two fundamental questions: What types of interactions can induce buckling of slender structures when their temperature is increased? And, how can we devise an optimal strategy for locating a hidden target? The thesis is divided into two distinct parts, both employing mesoscopic descriptions -- neither fully microscopic nor fully macroscopic -- to capture the essential interactions and behaviours that qualitatively govern the phenomena under investigation. In the first part, we examine the buckling behavior of low-dimensional materials under thermal load. To this end, we develop a comprehensive model that characterises the system using a minimal setup for mimicking: (i) elastic and electronic degrees of freedom, and (ii) coupling between the elastic and the electronic modes. In the second part, we investigate stochastic resetting processes as a means to formulate efficient search strategies. We explore various resetting mechanisms to understand how to optimise the search performance in real scenarios, where: (i) resetting involves a finite cost, and (ii) the target location is only partially known.

==> figures/disordered_dichotomous/Numerical_results/Disordered_FixedParameters.cpp <==
/* DISORDERED RESETTING.*/

#include <cstdlib>
#include <cmath>
#include <ctime>
#include <iostream>
#include <initializer_list>
#include <random>
#include <string>
#include <fstream>
#include <algorithm>
#include <chrono>


std::random_device device;		// Random device engine, usually based on /dev/random on UNIX-like systems
std::mt19937 gen(device());		// Initialize Mersennes' twister using rd to generate the seed

int main() {

	std::uniform_real_distribution<double> dis(0.0, 1.0); // Real Random number between 0 and 1 with uniform distribution
	std::normal_distribution<double> gaussian(0.0, 1.0); // Normal distribution with (mean) mu = 0 and (variance) sigma2 = 1.
	
	// We are going to simulate the dynamics of a typical one-dimensional brownian particle spreads (propagation phase) but after certain time it resets to a position xr. 
	// The distribution of reset depends on if the sign of x, being constant either x is positive or negative.
	// We set a target where the particle is absorbed when it reached the target. The position of the target is xt with probability p and -xt with probability (1-p).

	// WE OBTAIN THE FTP OF EACH SIMULATION IN THIS SCRIPT.

	///////////////////////////////////////////////////	
	// INPUT FILES
	///////////////////////////////////////////////////

	// Input is introduced manually. 
	// INPUT: R1, R2, PTARGET, NRUNS, FILE

	///////////////////////////////////////////////////	
	// PARAMETERS
	///////////////////////////////////////////////////

	double r1; // Rate of resetting when x is positive
	double r2; // Rate of resetting when x is negative 
    double pTarget; // Probability of the target is on the left
	double D = 1; // Diffusion constant
	double a = 1; // Target
	int nruns; // How many simulations we are carrying out
    int File;
    // std::cin >> r1 >> r2 >> pTarget >> nruns;
	std::cin >> r1 >> r2 >> pTarget >> nruns >> File;
	std::cout << "r1 = " << r1 << " r2 = " << r2 << " p = " << pTarget << " runs = " << nruns << std::endl;

	//double xr = 0.0; // Position of resetting
	//double x0 = 0.0; // Initial position
	

	double t = 0.0; // Current time 

	double dt = 1.0e-5; // Step between two consecutive times
    std::cout << "dt = " << dt << std::endl;
	double r1dt = r1 * dt;
	double r2dt = r2 * dt; 

	double c1 = sqrt(2 * D * dt); // Amplitude of the white gaussian noise

	int sigma;

	std::bernoulli_distribution distTarget(pTarget);

	///////////////////////////////////////////////////	
	// OUTPUT FILES
	///////////////////////////////////////////////////

	std::string r1String = "_r1=" + std::to_string(r1).substr(0, 3);
	std::replace(r1String.begin(), r1String.end(), '.', '_');
	std::string r2String = "_r2=" + std::to_string(r2).substr(0, 3);
	std::replace(r2String.begin(), r2String.end(), '.', '_');
	std::string pString = "_p=" + std::to_string(pTarget).substr(0, 3);
	std::replace(pString.begin(), pString.end(), '.', '_');

	std::string MFTPFile = "Results_Paper/p=0,5/Results_" + std::to_string(File) + ".dat";

	std::ofstream output1(MFTPFile.c_str(), std::ofstream::trunc);

	///////////////////////////////////////////////////	
	// VARIABLES
	///////////////////////////////////////////////////

	double xOld = 0, xNew = 0;


	// Output matrix

	std::vector<double> FTP(nruns);


	///////////////////////////////////////////////////	
	// MEASURING TIME
	///////////////////////////////////////////////////

	// Start measuring time
	auto begin = std::chrono::high_resolution_clock::now();

	///////////////////////////////////////////////////	
	// STOCHASTIC GENERATION OF RESETTING TIMES
	///////////////////////////////////////////////////

	for (size_t p = 0; p < nruns; p++)
	{
		if ( dis(gen) <= pTarget ) {
			sigma = 1;
		}
		else {
			sigma = -1;
		}
		while ( sigma*xOld <= a)
		{	
			if (xOld >= 0)
			{
				if (r1dt <= dis(gen))
				{
					xNew = xOld + c1 * gaussian(gen);
				}
				else 
				{
					xNew = 0;
				}
			}
			else
			{
				if (r2dt <= dis(gen))
				{
					xNew = xOld + c1 * gaussian(gen);
				}
				else
				{
					xNew = 0;
				}
			}

			xOld = xNew;
			t += dt;
		}

		FTP[p] = t; 

		t = 0;

		// Initial position
		xOld = 0;
		xNew = 0;
        if (p % 1000 == 0){
        std::cout << p << std::endl;
        }
	}

	for (size_t i = 0; i < FTP.size(); i++)
	{
		output1 << FTP[i] << " ";
	}

	output1.close();

	// Stop measuring time and calculate the elapsed time
	auto end = std::chrono::high_resolution_clock::now();
	auto elapsed = std::chrono::duration_cast<std::chrono::nanoseconds> (end - begin);

	std::cout << " Time measured: " << elapsed.count() * 1e-9 << std::endl;

	return 0;

}

==> figures/disordered_dichotomous/Numerical_results/Disordered_gammas.cpp <==
/* DISORDERED RESETTING.*/

#include <cstdlib>
#include <cmath>
#include <ctime>
#include <iostream>
#include <initializer_list>
#include <random>
#include <string>
#include <fstream>
#include <algorithm>
#include <chrono>


std::random_device device;		// Random device engine, usually based on /dev/random on UNIX-like systems
std::mt19937 gen(device());		// Initialize Mersennes' twister using rd to generate the seed

int main() {

	std::uniform_real_distribution<double> dis(0.0, 1.0); // Real Random number between 0 and 1 with uniform distribution
	std::normal_distribution<double> gaussian(0.0, 1.0); // Normal distribution with (mean) mu = 0 and (variance) sigma2 = 1.
	
	// We are going to simulate the dynamics of a typical one-dimensional brownian particle spreads (propagation phase) but after certain time it resets to a position xr. 
	// The distribution of reset depends on if the sign of x, being constant either x is positive or negative.
	// We set a target where the particle is absorbed when it reached the target. The position of the target is xt with probability p and -xt with probability (1-p).

	///////////////////////////////////////////////////	
	// INPUT FILES
	///////////////////////////////////////////////////


	// Input is introduced manually. 
	// INPUT: GAMMA1, GAMMA2, PTARGET, NRUNS, FILE

	///////////////////////////////////////////////////	
	// PARAMETERS
	///////////////////////////////////////////////////

	double r1; // Rate of resetting when x is positive
	double r2; // Rate of resetting when x is negative
    double g1; // Square root of r1
    double g2; // Square root of r2 
    double pTarget;
	double D = 1; // Diffusion constant
	double a = 1; // Target
	int nruns; // How many simulations we are carrying out
    int File;
    // std::cin >> r1 >> r2 >> pTarget >> nruns;
	std::cin >> g1 >> g2 >> pTarget >> nruns >> File;
    r1 = g1 * g1;
    r2 = g2 * g2;
	std::cout << "r1 = " << r1 << " r2 = " << r2 << " p = " << pTarget << " runs = " << nruns << std::endl;

	//double xr = 0.0; // Position of resetting
	//double x0 = 0.0; // Initial position
	

	double t = 0.0; // Current time 

	double dt = 1.0e-5; // Step between two consecutive times
    std::cout << "dt = " << dt << std::endl;
	double r1dt = r1 * dt;
	double r2dt = r2 * dt; 

	double c1 = sqrt(2 * D * dt); // Amplitude of the white gaussian noise

	int sigma;

	std::bernoulli_distribution distTarget(pTarget);

	///////////////////////////////////////////////////	
	// OUTPUT FILES
	///////////////////////////////////////////////////

	// We want to describe the PDF of the propagation phase for any time. 
	// We are going to obtain the number of counts for each value of x and t and what phase the system is in.

	std::string r1String = "_g1=" + std::to_string(g1).substr(0, 3);
	std::replace(r1String.begin(), r1String.end(), '.', '_');
	std::string r2String = "_g2=" + std::to_string(g2).substr(0, 3);
	std::replace(r2String.begin(), r2String.end(), '.', '_');
	std::string pString = std::to_string(pTarget).substr(0, 4);
	std::replace(pString.begin(), pString.end(), '.', ',');

	std::string MFTPFile = "Results_Paper/Mapping_r1/p=" + pString + "/Results_" + std::to_string(File) + ".dat";
    std::cout << MFTPFile << std::endl;
	std::ofstream output1(MFTPFile.c_str(), std::ofstream::trunc);

	///////////////////////////////////////////////////	
	// VARIABLES
	///////////////////////////////////////////////////

	double xOld = 0, xNew = 0;


	// Output matrix

	std::vector<double> FTP(nruns);


	///////////////////////////////////////////////////	
	// MEASURING TIME
	///////////////////////////////////////////////////

	// Start measuring time
	auto begin = std::chrono::high_resolution_clock::now();

	///////////////////////////////////////////////////	
	// STOCHASTIC GENERATION OF RESETTING TIMES
	///////////////////////////////////////////////////

	for (size_t p = 0; p < nruns; p++)
	{
		if ( dis(gen) <= pTarget ) {
			sigma = 1;
		}
		else {
			sigma = -1;
		}
		while ( sigma*xOld <= a)
		{	
			if (xOld >= 0)
			{
				if (r1dt <= dis(gen))
				{
					xNew = xOld + c1 * gaussian(gen);
				}
				else 
				{
					xNew = 0;
				}
			}
			else
			{
				if (r2dt <= dis(gen))
				{
					xNew = xOld + c1 * gaussian(gen);
				}
				else
				{
					xNew = 0;
				}
			}

			xOld = xNew;
			t += dt;
		}

		FTP[p] = t;

		// Reset all the variables

		t = 0;

		// Initial position
		xOld = 0;
		xNew = 0;
        /*if (p % 1000 == 0){
        std::cout << p << std::endl;
        }
        */
	}

	for (size_t i = 0; i < FTP.size(); i++)
	{
		output1 << FTP[i] << " ";
	}

	output1.close();

	// Stop measuring time and calculate the elapsed time
	auto end = std::chrono::high_resolution_clock::now();
	auto elapsed = std::chrono::duration_cast<std::chrono::nanoseconds> (end - begin);

	std::cout << " Time measured: " << elapsed.count() * 1e-9 << std::endl;

	return 0;

}

==> figures/disordered_dichotomous/Numerical_results/Disordered_gammas_p=0.cpp <==
/* DISORDERED RESETTING.*/

#include <cstdlib>
#include <cmath>
#include <ctime>
#include <iostream>
#include <initializer_list>
#include <random>
#include <string>
#include <fstream>
#include <algorithm>
#include <chrono>


std::random_device device;		// Random device engine, usually based on /dev/random on UNIX-like systems
std::mt19937 gen(device());		// Initialize Mersennes' twister using rd to generate the seed

int main() {

	std::uniform_real_distribution<double> dis(0.0, 1.0); // Real Random number between 0 and 1 with uniform distribution
	std::normal_distribution<double> gaussian(0.0, 1.0); // Normal distribution with (mean) mu = 0 and (variance) sigma2 = 1.
	
	// We are going to simulate the dynamics of a typical one-dimensional brownian particle spreads (propagation phase) but after certain time it resets to a position xr. 
	// The distribution of reset depends on if the sign of x, being constant either x is positive or negative.
	// We set a target where the particle is absorbed when it reached the target. The position of the target is xt with probability p and -xt with probability (1-p).

	// WE OBTAIN THE FTP OF EACH SIMULATION IN THIS SCRIPT. (P=0)
	
	///////////////////////////////////////////////////	
	// INPUT FILES
	///////////////////////////////////////////////////

	// Input is introduced manually. 
	// INPUT: GAMMA1, GAMMA2, PTARGET=0, NRUNS, FILE

	///////////////////////////////////////////////////	
	// PARAMETERS
	///////////////////////////////////////////////////

	double r1; // Rate of resetting when x is positive
	double r2; // Rate of resetting when x is negative
    double g1; // Square root of r1
    double g2; // Square root of r2 
    double pTarget;
	double D = 1; // Diffusion constant
	double a = 1; // Target
	int nruns; // How many simulations we are carrying out
    int File;
    // std::cin >> r1 >> r2 >> pTarget >> nruns;
	std::cin >> g1 >> g2 >> pTarget >> nruns >> File;
    r1 = g1 * g1;
    r2 = g2 * g2;
	std::cout << "r1 = " << r1 << " r2 = " << r2 << " p = " << pTarget << " runs = " << nruns << std::endl;

	//double xr = 0.0; // Position of resetting
	//double x0 = 0.0; // Initial position
	

	double t = 0.0; // Current time 

	double dt = 1.0e-5; // Step between two consecutive times
    std::cout << "dt = " << dt << std::endl;
	double r1dt = r1 * dt;
	double r2dt = r2 * dt; 

	double c1 = sqrt(2 * D * dt); // Amplitude of the white gaussian noise

	int sigma;

	std::bernoulli_distribution distTarget(pTarget);

	///////////////////////////////////////////////////	
	// OUTPUT FILES
	///////////////////////////////////////////////////

	// We want to describe the PDF of the propagation phase for any time. 
	// We are going to obtain the number of counts for each value of x and t and what phase the system is in.

	std::string r1String = "_g1=" + std::to_string(g1).substr(0, 3);
	std::replace(r1String.begin(), r1String.end(), '.', '_');
	std::string r2String = "_g2=" + std::to_string(g2).substr(0, 3);
	std::replace(r2String.begin(), r2String.end(), '.', '_');
	std::string pString = std::to_string(pTarget).substr(0, 4);
	std::replace(pString.begin(), pString.end(), '.', ',');

	std::string MFTPFile = "Results_Paper/Mapping_r1/p=0/Results_" + std::to_string(File) + ".dat";
    std::cout << MFTPFile << std::endl;
	std::ofstream output1(MFTPFile.c_str(), std::ofstream::trunc);

	///////////////////////////////////////////////////	
	// VARIABLES
	///////////////////////////////////////////////////

	double xOld = 0, xNew = 0;


	// Output matrix

	std::vector<double> FTP(nruns);


	///////////////////////////////////////////////////	
	// MEASURING TIME
	///////////////////////////////////////////////////

	// Start measuring time
	auto begin = std::chrono::high_resolution_clock::now();

	///////////////////////////////////////////////////	
	// STOCHASTIC GENERATION OF RESETTING TIMES
	///////////////////////////////////////////////////

	for (size_t p = 0; p < nruns; p++)
	{
		while ( -xOld <= a)
		{	
			if (xOld >= 0)
			{
				if (r1dt <= dis(gen))
				{
					xNew = xOld + c1 * gaussian(gen);
				}
				else 
				{
					xNew = 0;
				}
			}
			else
			{
				if (r2dt <= dis(gen))
				{
					xNew = xOld + c1 * gaussian(gen);
				}
				else
				{
					xNew = 0;
				}
			}

			xOld = xNew;
			t += dt;
		}

		FTP[p] = t;

		// Reset all the variables

		t = 0;

		// Initial position
		xOld = 0;
		xNew = 0;
        /*if (p % 1000 == 0){
        std::cout << p << std::endl;
        }
        */
	}

	for (size_t i = 0; i < FTP.size(); i++)
	{
		output1 << FTP[i] << " ";
	}

	output1.close();

	// Stop measuring time and calculate the elapsed time
	auto end = std::chrono::high_resolution_clock::now();
	auto elapsed = std::chrono::duration_cast<std::chrono::nanoseconds> (end - begin);

	std::cout << " Time measured: " << elapsed.count() * 1e-9 << std::endl;

	return 0;

}

==> figures/disordered_dichotomous/Numerical_results/Disordered_p=0_Optimal.cpp <==
/* DISORDERED RESETTING.*/

#include <cstdlib>
#include <cmath>
#include <ctime>
#include <iostream>
#include <initializer_list>
#include <random>
#include <string>
#include <fstream>
#include <algorithm>
#include <chrono>


std::random_device device;		// Random device engine, usually based on /dev/random on UNIX-like systems
std::mt19937 gen(device());		// Initialize Mersennes' twister using rd to generate the seed

int main() {

	std::uniform_real_distribution<double> dis(0.0, 1.0); // Real Random number between 0 and 1 with uniform distribution
	std::normal_distribution<double> gaussian(0.0, 1.0); // Normal distribution with (mean) mu = 0 and (variance) sigma2 = 1.
	
	// We are going to simulate the dynamics of a typical one-dimensional brownian particle spreads (propagation phase) but after certain time it resets to a position xr. 
	// The distribution of reset depends on if the sign of x, being constant either x is positive or negative.
	// We set a target where the particle is absorbed when it reached the target. The position of the target is xt with probability p and -xt with probability (1-p).

	///////////////////////////////////////////////////	
	// INPUT FILES
	///////////////////////////////////////////////////


	// Input is introduced manually. 
	// INPUT: PTARGET=0, NRUNS, FILE

	///////////////////////////////////////////////////	
	// PARAMETERS
	///////////////////////////////////////////////////
    
    double pTarget;
	double D = 1; // Diffusion constant
	double a = 1; // Target
	int nruns; // How many simulations we are carrying out
    int File;
    // std::cin >> r1 >> r2 >> pTarget >> nruns;
	std::cin >> pTarget >> nruns >> File;
	std::cout << " p = " << pTarget << " runs = " << nruns << std::endl;

	//double xr = 0.0; // Position of resetting
	//double x0 = 0.0; // Initial position
	

	double t = 0.0; // Current time 

	double dt = 1.0e-5; // Step between two consecutive times
    std::cout << "dt = " << dt << std::endl;

	double c1 = sqrt(2 * D * dt); // Amplitude of the white gaussian noise

	std::bernoulli_distribution distTarget(pTarget);

	///////////////////////////////////////////////////	
	// OUTPUT FILES
	///////////////////////////////////////////////////

	// We want to describe the PDF of the propagation phase for any time. 
	// We are going to obtain the number of counts for each value of x and t and what phase the system is in.
    
	std::string pString = "_p=" + std::to_string(pTarget).substr(0, 3);
	std::replace(pString.begin(), pString.end(), '.', '_');
    
	std::string MFTPFile = "Results_Paper/p=0/Results_" + std::to_string(File) + ".dat";

	std::ofstream output1(MFTPFile.c_str(), std::ofstream::trunc);

	///////////////////////////////////////////////////	
	// VARIABLES
	///////////////////////////////////////////////////

	double xOld = 0, xNew = 0;


	// Output matrix

	std::vector<double> FTP(nruns);


	///////////////////////////////////////////////////	
	// MEASURING TIME
	///////////////////////////////////////////////////

	// Start measuring time
	auto begin = std::chrono::high_resolution_clock::now();

	///////////////////////////////////////////////////	
	// STOCHASTIC GENERATION OF RESETTING TIMES
	///////////////////////////////////////////////////

	for (size_t p = 0; p < nruns; p++)
	{
		while (xOld <= a)
		{	
			if (xOld >= 0)
			{
				xNew = xOld + c1 * gaussian(gen);
            }
			else
			{
	    		xNew = 0;
			}

			xOld = xNew;
			t += dt;
		}

		FTP[p] = t;

		// Reset all the variables

		t = 0;

		// Initial position
		xOld = 0;
		xNew = 0;
        if (p % 10 == 0){
        std::cout << p << std::endl;
        }
	}

	for (size_t i = 0; i < FTP.size(); i++)
	{
		output1 << FTP[i] << " ";
	}

	output1.close();

	// Stop measuring time and calculate the elapsed time
	auto end = std::chrono::high_resolution_clock::now();
	auto elapsed = std::chrono::duration_cast<std::chrono::nanoseconds> (end - begin);

	std::cout << " Time measured: " << elapsed.count() * 1e-9 << std::endl;

	return 0;

}

==> figures/refractory/Simulations/MFPT_Intel.cpp <==
/* RESETTING + REFRACTORY PERIOD SIMULATION. OBTAINING THE PDF OF THE  PROPAGATION PHASE AT TIME IN X.*/

#include <cstdlib>
#include <cmath>
#include <ctime>
#include <iostream>
#include <initializer_list>
#include <random>
#include <string>
#include <fstream>
#include <algorithm>
#include <chrono>


std::random_device device;		// Random device engine, usually based on /dev/random on UNIX-like systems
std::mt19937 gen(device());		// Initialize Mersennes' twister using rd to generate the seed

int main() {

	std::uniform_real_distribution<double> dis(0.0, 1.0); // Real Random number between 0 and 1 with uniform distribution
	std::normal_distribution<double> gaussian(0.0, 1.0); // Normal distribution with (mean) mu = 0 and (variance) sigma2 = 1.

	// We are going to simulate the dynamics of a typical one-dimensional brownian particle spreads (propagation phase) but after certain time it resets to a position xr. 
	// After each reset the particle stays motionless (refractory period phase).
	// The duration of each phase follow their probability density fuction, typically a poissonian distribution.

	///////////////////////////////////////////////////	
	// INPUT FILES
	///////////////////////////////////////////////////

	std::ifstream fin("r1_r2.txt");

	///////////////////////////////////////////////////	
	// PARAMETERS
	///////////////////////////////////////////////////

	double r1; // Rate of resetting (Rate of the PDF which indicates the duration of the propagation phase)
	double r2; // Rate of refractory period phase (Duration of refractory period phase)

	fin >> r1; fin >> r2;
	std::cout << "r1 = " << r1 << " r2 = " << r2 << std::endl;

	double D = 1.0; // Diffusion constant
	//double xr = 0.0; // Position of resetting
	//double x0 = 0.0; // Initial position

	double tmax = 1.0e+1; // Simulation ends when the time reachs tmax
	double t = 0.0; // Current time 

	double dt = 1.0e-5; // Step between two consecutive times

	double a = 1; // Target

	double c1 = sqrt(2 * D * dt); // Amplitude of the white gaussian noise

	int nruns = 1e6; // How many simulations we are carrying out

	///////////////////////////////////////////////////	
	// OUTPUT FILES
	///////////////////////////////////////////////////

	// We want to describe the PDF of the propagation phase for any time. 
	// We are going to obtain the number of counts for each value of x and t and what phase the system is in.

	std::string r1String = "_r1=" + std::to_string(r1).substr(0, 3);
	std::replace(r1String.begin(), r1String.end(), '.', '_');
	std::string r2String = "_r2=" + std::to_string(r2).substr(0, 3);
	std::replace(r2String.begin(), r2String.end(), '.', '_');

	std::string MFPTFile = "Intel_MFPT" + r1String + r2String + "_runs=" + std::to_string(nruns) + ".dat";

	std::ofstream output1(MFPTFile.c_str(), std::ofstream::trunc);

	///////////////////////////////////////////////////	
	// VARIABLES
	///////////////////////////////////////////////////

	double tr = 0.0;
	double tau = 0.0;
	std::vector<double> tevents;

	double xOld = 0, xNew = 0;

	// Counters
	double tcounter = 0.0;
	int rcounter = 0;

	// Output matrix

	std::vector<double> FPT(nruns);


	///////////////////////////////////////////////////	
	// MEASURING TIME
	///////////////////////////////////////////////////

	// Start measuring time
	auto begin = std::chrono::high_resolution_clock::now();

	///////////////////////////////////////////////////	
	// STOCHASTIC GENERATION OF RESETTING TIMES
	///////////////////////////////////////////////////

	for (size_t p = 0; p < nruns; p++)
	{
		while (xOld < a)
		{
			if (tau <= t)
			{
				tr = tau - 1 / r1 * log(dis(gen));
				tau = tr - 1 / r2 * log(dis(gen));
				tevents.push_back(tr);
				tevents.push_back(tau);

				// tcounter = tau;
			}
			if (tevents[rcounter] <= t)
			{
				xNew = 0; // Reset to xr ( = 0 )
				rcounter++;
			}
			if (rcounter % 2 == 0)
			{
				xNew = xOld + c1 * gaussian(gen);

			}

			xOld = xNew;
			t += dt;
		}
		// std::cout << "xOld = " << xOld << " , tfin = 0" << t << std::endl;

		FPT[p] = t;

		// Reset all the variables

		tevents.clear();
		tr = 0.0;
		tau = 0.0;
		rcounter = 0;
		t = 0;

		// Initial position
		xOld = 0;
		xNew = 0;

		std::cout << p << std::endl;
	}

	for (size_t i = 0; i < FPT.size(); i++)
	{
		output1 << FPT[i] << " ";
	}

	output1.close();

	// Stop measuring time and calculate the elapsed time
	auto end = std::chrono::high_resolution_clock::now();
	auto elapsed = std::chrono::duration_cast<std::chrono::nanoseconds> (end - begin);

	std::cout << " Time measured: " << elapsed.count() * 1e-9;

	return 0;

}

==> figures/refractory/Simulations/RefractoryPeriod_DynamicalEvolution.cpp <==
/* RESETTING + REFRACTORY PERIOD SIMULATION. OBTAINING THE PDF OF THE  PROPAGATION PHASE AT TIME IN X.*/

#include <cstdlib>
#include <cmath>
#include <ctime>
#include <iostream>
#include <initializer_list>
#include <random>
#include <string>
#include <fstream>
#include <algorithm>


std::random_device device;		// Random device engine, usually based on /dev/random on UNIX-like systems
std::mt19937 gen(device());		// Initialize Mersennes' twister using rd to generate the seed

int main() {

	std::uniform_real_distribution<double> dis(0.0, 1.0); // Real Random number between 0 and 1 with uniform distribution
	std::normal_distribution<double> gaussian(0.0, 1.0); // Normal distribution with (mean) mu = 0 and (variance) sigma2 = 1.

	// We are going to simulate the dynamics of a typical one-dimensional brownian particle spreads (propagation phase) but after certain time it resets to a position xr. 
	// After each reset the particle stays motionless (refractory period phase).
	// The duration of each phase follow their probability density fuction, typically a poissonian distribution.


	///////////////////////////////////////////////////	
	// PARAMETERS
	///////////////////////////////////////////////////

	double r1 = 1.0; // Rate of resetting (Rate of the PDF which indicates the duration of the propagation phase)
	double r2 = 1.0; // Rate of refractory period phase (Duration of refractory period phase)
	double D = 1.0; // Diffusion constant
	double xr = 0.0; // Mean position of resetting
	double x0 = 0.0; // Initial position

	double tmax = 1.0e+1; // Simulation ends when the time reachs tmax
	double t = 0.0; // Current time 

	double dt = 1.0e-4; // Step between two consecutive times
	double Dt = 0.10;
	int tcomp = tmax / dt;
	int tout = Dt / dt;
	int tsave = tmax / Dt; 

	int nbins = 51; // Number of bins left/right to the origin (50 + 1 where we set the boundary)
	double a = 10.0; // Position of the boundary

	double dx = a / (nbins - 1); // Width of the bin

	double c1 = sqrt(2 * D * dt); // Amplitude of the white gaussian noise

	int nruns = 1000000; // How many simulations we are carrying out

	///////////////////////////////////////////////////	
	// FILES
	///////////////////////////////////////////////////

	// We want to describe the PDF of the propagation phase for any time. 
	// We are going to obtain the number of counts for each value of x and t and what phase the system is in.

	std::string r1String = "_r1=" + std::to_string(r1).substr(0, 3);
	std::replace(r1String.begin(), r1String.end(), '.', '_');
	std::string r2String = "_r2=" + std::to_string(r2).substr(0, 3);
	std::replace(r2String.begin(), r2String.end(), '.', '_');
	std::string binString = "_bins=" + std::to_string(nbins);

	std::string pDiffFile = "pDiff" + r1String + r2String + binString + "_runs=" + std::to_string(nruns) + ".dat";
	std::string pRefrFile = "pRefr" + r1String + r2String + binString + "_runs=" + std::to_string(nruns) + ".dat";

	std::ofstream output1(pDiffFile.c_str(), std::ofstream::trunc);
	std::ofstream output2(pRefrFile.c_str(), std::ofstream::trunc);

	///////////////////////////////////////////////////	
	// VARIABLES
	///////////////////////////////////////////////////

	double tr = 0.0; 
	double tau = 0.0;
	std::vector<double> tevents;

	double xOld = 0, xNew = 0;

	// Counters
	double tcounter = 0.0; 
	int rcounter = 0; 
	int outcounter = tout;
	int k = 0;
	int p = 0;

	// Output matrix
	std::vector<int> nrefr(tsave + 1, 0);
	std::vector<std::vector<int>> ndiff(tsave + 1, std::vector<int>(2 * nbins, 0));

	///////////////////////////////////////////////////	
	// STOCHASTIC GENERATION OF RESETTING TIMES
	///////////////////////////////////////////////////

	while (p < nruns)
	{
		while (tcounter <= tmax)
		{
			tr = tau - 1 / r1 * log(dis(gen));
			tau = tr -1 / r2 * log(dis(gen));
			tevents.push_back(tr);
			tevents.push_back(tau);

			tcounter = tau;
		}

		// Initial position
		xOld = 0; 
		xNew = 0;

		for (size_t i = 0; i <= tcomp; i++)
		{
			if ( tevents[rcounter] <= t )
			{
				xNew = 0; // Reset to xr ( = 0 )
				rcounter++;
			}
			if ( rcounter % 2 == 0 )
			{
				xNew = xOld + c1 * gaussian(gen);

			}
			if (tout == outcounter)
			{
				if (rcounter % 2 != 0)
				{
					nrefr[k] += 1;
				} 
				else {
					if (xOld <= -a) {
						ndiff[k][0] += 1;
					}
					else if (xOld > a) {
						ndiff[k].back() += 1;
					}
					else {
						ndiff[k][nbins + std::floor(xOld / dx)] += 1;
					}
				}
				outcounter = 0;
				k++;
			}
			xOld = xNew;
			outcounter++;
			t += dt;
		}
		tevents.clear();
		p++;

		tr = 0.0;
		tau = 0.0; 

		tcounter = 0.0;
		rcounter = 0;
		outcounter = tout;
		k = 0;
		t = 0;

		std::cout << " Run = " << p << std::endl;
	}
	for (size_t i = 0; i < ndiff.size(); i++)
	{
		for (size_t j = 0; j < ndiff[i].size(); j++)
		{
			output1 << ndiff[i][j] << " ";
		}
		output1 << std::endl;
	}
	
	output1.close();
	for (size_t i = 0; i < nrefr.size(); i++)
	{
		output2 << nrefr[i] << " ";
	}

	output2.close();
	return 0;

}
